Antineutrino Charged-Current reactions on Hydrocarbon with Low Momentum Transfer

We report on multinucleon effects in low momentum transfer ($< 0.8$ GeV/c) anti-neutrino interactions on plastic (CH) scintillator. These data are from the 2010-2011 antineutrino phase of the MINERvA experiment at Fermilab. The hadronic energy spectrum of this inclusive sample is well described when a screening effect at low energy transfer and a two-nucleon knockout process are added to a relativistic Fermi gas model of quasielastic, $\Delta$ resonance, and higher resonance processes. In this analysis, model elements introduced to describe previously published neutrino results have quantitatively similar benefits for this antineutrino sample. We present the results as a double-differential cross section to accelerate investigation of alternate models for antineutrino scattering off nuclei.

==> anc/Supplemental.txt <==
Table I: anti-neutrino flux



#overbar{#nu_{mu}}s / m^{2} / 10^{5} P.O.T. / GeV



Bin (GeV)          Flux

----------------

2.00-2.50	6.01

2.50-3.00	7.25

3.00-3.50	7.28

3.50-4.00	5.62

4.00-4.50	3.22

4.50-5.00	1.66

5.00-5.50	0.99

5.50-6.00	0.68





Table II: Measured cross section per nucleon, in units 10$^{-38}$ cm$^2$ / GeV$^2$ / nucleon.

The row and column headers show the upper edge of the bin in $q_3$ (columns) or $E_{\mathrm{avail}}$ (rows)



        |  0.2   0.3   0.4   0.5   0.6   0.8   

------------------------------------------

0.03 | 2.43  9.25  14.09  15.55  16.07  12.96  

0.07 |          0.78    1.75    2.28   2.15     1.46  

0.17 |          0.25    0.99    1.40   1.47     1.17  

0.27 |                     0.28    0.75   1.03     1.07  

0.35 |                                0.25   0.56     0.79  

0.50 |                                          0.14     0.43  




Table III: Total uncertainties in each bin, in units 10$^{-38}$ cm$^2$ / GeV$^2 / nucleon$.

The row and column headers show the upper edge of the bin in $q_3$ (columns) or $E_{\mathrm{avail}}$ (rows).  These are the square root of the diagonal elements of the covariance matrix formed from Table VII.


     |  0.2   0.3   0.4   0.5   0.6   0.8   

------------------------------------------
0.03 | 0.26  0.97  1.41  1.82  1.93  1.46  
0.07 |          0.16  0.29  0.40  0.39  0.20  
0.17 |          0.09  0.17  0.19  0.18  0.12  
0.27 |                   0.05  0.10  0.14  0.10  
0.35 |                            0.03  0.07  0.09  
0.50 |                                     0.02  0.05  


Table IV: GENIE prediction,the prediction includes RPA and the tuned 2p2h, in units 10$^{-38}$ cm$^2$ / GeV$^2$ / nucleon.

The row and column headers show the upper edge of the bin in $q_3$ (columns) or $E_{\mathrm{avail}}$ (rows)



     |  0.2   0.3   0.4   0.5   0.6   0.8   
------------------------------------------
0.02 | 4.88  12.25 16.84 20.15 19.55 15.85  
0.03 | 0.40  1.61  2.47  2.88  2.26  1.28  
0.04 | 0.20  1.09  2.09  2.58  2.34  1.38  
0.05 | 0.10  0.91  1.88  2.62  2.18  1.38  
0.06 | 0.07  0.68  1.71  2.39  2.37  1.45  
0.07 | 0.04  0.55  1.53  2.07  2.24  1.45  
0.08 | 0.03  0.43  1.31  2.22  2.22  1.51  
0.09 | 0.02  0.33  1.17  2.05  2.06  1.40  
0.10 | 0.01  0.31  1.13  1.81  1.98  1.35  
0.12 | 0.01  0.25  1.11  1.71  1.86  1.30  
0.14 |          0.15  0.98  1.57  1.69  1.30  
0.16 |          0.06  0.86  1.50  1.57  1.28  
0.18 |          0.04  0.75  1.46  1.58  1.28  
0.20 |          0.03  0.56  1.29  1.57  1.36  
0.22 |          0.01  0.40  1.32  1.51  1.34  
0.24 |          0.01  0.29  1.09  1.48  1.33  
0.26 |          0.01  0.18  0.85  1.33  1.30  
0.28 |                   0.13  0.67  1.12  1.26  
0.30 |                   0.11  0.48  0.98  1.16  
0.32 |                   0.07  0.41  0.86  1.09  
0.34 |                   0.03  0.26  0.72  1.00  
0.36 |                            0.18  0.60  0.92  
0.38 |                            0.10  0.45  0.88  
0.40 |                            0.07  0.37  0.81  
0.42 |                            0.03  0.25  0.68  
0.44 |                            0.02  0.16  0.62  
0.46 |                            0.01  0.11  0.54  
0.48 |                                     0.06  0.46  
0.50 |                                     0.04  0.39  


Table V:  The 1D bin numbering scheme used for the 25 by 25 entry covariance matrix.



Bin numbering:

     |   0.2  0.3  0.4  0.5  0.6  0.8

------------------------------------------

0.03 |     0    1    4     8   13   19

0.07 |           2    5     9   14   20

0.17 |           3    6   10   15   21

0.27 |                 7   11   16   22

0.35 |                      12   17   23

0.50 |                             18   24





Table VI:  The cross section from Tab.II reordered in 25 bins which matches the

covariance matrix.



Bin xsec

--------

 0 2.43

 1 9.25

 2 0.78

 3 0.25

 4 14.09

 5 1.75

 6 0.99

 7 0.28

 8 15.55

 9 2.28

 10 1.40

 11 0.75

 12 0.25

 13 16.07

 14 2.15

 15 1.47

 16 1.03

 17 0.56

 18 0.14

 19 12.96

 20 1.46

 21 1.17

 22 1.07

 23 0.79

 24 0.43





Table VII:  The data below is the upper-triangular matrix from the Cholesky decomposition U of the covariance

matrix on the cross section C, defined by C = $U^TU$. The units are

10$^{-42}$ cm$^2$ / GeV$^2$ / nucleon. To recover the covariance matrix, this matrix

should be premultiplied by its transpose. The first element in the first row has index (0,0).



2609 8065  447  216 11403 1103  686  161 12878 1580  894  452  139 12538 1357  932  684 349   89 8721  858  672  603  438  253 

   0 5409   50   26 4810  503  188   30 6603  956  300   98   40 6694  858  392  240   98   27 4213  451  254  177  116   77 

   0    0 1520  633   27 1883 1239  289 -565 1569 1305  664  172   20 1232 1006  886  403   95 -1940  752  492  477  499  253 

   0    0    0  614 2030 -347  448  172 4351 -469  102  229  -16 4971 -373  -94  208   52   -1 3660 -190 -141   64  108   33 

   0    0    0    0 6380   20  114   -6 5111  131  186   22    8 5579  102  150  124   22    6 5410  323  233  130   75   42 

   0    0    0    0    0 1817  241   24 3051 2554  463   46   68 3910 2365  722  312   94   33 -662 1040  323   48   45   48 

   0    0    0    0    0    0  713    6  -12 -153  541  169   31  690 -767  222  337   58    2 -242 -301   19   44   93   52 

   0    0    0    0    0    0    0  288   72  241  -24  301  113  537  415   93  167  193   57 -509 -154  -26  259  229  133 

   0    0    0    0    0    0    0    0 8231  625   78  -23   -7 7642  368  212  104  -76    0 4756  253   18  -81  -55   -2 

   0    0    0    0    0    0    0    0    0 1741  -69  -47    6  829 1513  156    2   37   -4 -1297  496   79   14    5   -7 

   0    0    0    0    0    0    0    0    0    0  727  118   25  820 -469  308  220   -6   12  243  -32  131   59   49   43 

   0    0    0    0    0    0    0    0    0    0    0  417   45    2  -73  105  165   86   28 -394  -53   25  157  145   89 

   0    0    0    0    0    0    0    0    0    0    0    0  186  -74 -116  -29   36   86   48 -179 -127  -59  -27   -9   38 

   0    0    0    0    0    0    0    0    0    0    0    0    0 6216  -77   45   37  -36   -3 2755  -32  -42  -30   -0    5 

   0    0    0    0    0    0    0    0    0    0    0    0    0    0 1450   55  -39   58   -7 1009  476  216  213  133   34 

   0    0    0    0    0    0    0    0    0    0    0    0    0    0    0  613   69  -35    3  245  195  207   92   23   28 

   0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0  441   48    3 -624  -61  -33   60   68   53 

   0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0  292    8  173  -94  -18  109  116   56 

   0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0  105  348  114   20  -41  -44   29 

   0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0 6299  276  223  186  114   59 

   0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0  830  271   75   12   -7 

   0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0  445  121   44   11 

   0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0  427  158   62 

   0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0  310   47 

   0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0  176 



Table VIII:  The data below are the *log-normal* version the upper-triangular matrix from the Cholesky decomposition U of the covariance matrix on the cross section C, defined by C = $U^TU$. The units are 10$^{-42}$ cm$^2$ / GeV$^2$ / nucleon. To recover the covariance matrix, this matrix should be premultiplied by its transpose. The first element in the first row has index (0,0).  The data and model to be tested should be transformed to the natural logarithm before taking the difference and using this matrix.  This procedure is described with additional references in Ref. [50] = C. E. Patrick, et al. PRD 97 052002.   Values of the log-normal chisquare from the models shown in Fig. 4 are not different enough to change the conclusions compared to the regular chisquare.

1077  879  577  840  816  639  697  584  835  703  645  613  570  789  641  644  670  629  629  685  602  587  576  563  599 
   0  586   64  125  342  292  190  109  426  434  213  131  162  418  417  269  233  174  187  329  317  221  168  148  179 
   0    0 1918 2275    3 1086 1240  994  -38  700  933  872  698    1  582  687  852  713  663 -151  525  428  446  623  584 
   0    0    0 2179  147 -151  481  570  285 -163  119  307  -45  317 -157  -32  231   98    9  276 -109 -103   56  132   80 
   0    0    0    0  451    1  107  -15  324   45  123   29   28  342   42   95  112   39   42  419  214  196  126   99  100 
   0    0    0    0    0 1057  234   75  190 1186  322   51  276  236 1173  492  295  165  229  -55  724  274   43   54  109 
   0    0    0    0    0    0  717    8   -6  -72  378  214  121   36 -354  144  315  102   13  -23 -200   21   42  115  118 
   0    0    0    0    0    0    0 1045    9  114  -21  412  459   38  211   65  164  347  401  -33 -100  -23  249  297  316 
   0    0    0    0    0    0    0    0  530  279   50  -29  -34  476  183  141   96 -138    4  370  177   18  -75  -67   -1 
   0    0    0    0    0    0    0    0    0  792  -53  -63   19   52  737  102    3   65  -37  -99  325   50    8    4  -22 
   0    0    0    0    0    0    0    0    0    0  517  155  112   52 -221  209  211   -4   91   17  -23  116   59   65  106 
   0    0    0    0    0    0    0    0    0    0    0  560  186    3  -34   72  159  156  199  -31  -40   19  148  186  209 
   0    0    0    0    0    0    0    0    0    0    0    0  748   -6  -59  -16   37  149  339  -14  -84  -43  -26  -15   86 
   0    0    0    0    0    0    0    0    0    0    0    0    0  386  -34   33   35  -67  -17  213  -13  -27  -26    0   15 
   0    0    0    0    0    0    0    0    0    0    0    0    0    0  673   33  -37  103  -53   82  311  171  195  167   77 
   0    0    0    0    0    0    0    0    0    0    0    0    0    0    0  417   65  -57   23   20  134  179   91   35   69 
   0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0  426   87   21  -47  -47  -31   56   87  124 
   0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0  519   59   18  -60  -12  103  145  130 
   0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0  729   24   79   18  -39  -56   68 
   0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0  483  196  194  176  146  137 
   0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0  567  228   72   19  -14 
   0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0  380  114   57   26 
   0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0  399  198  142 
   0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0  391  110 
   0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0  407

The log-normal version of the reconstructed distribution chisquare for in Table I of the manuscript yields the same patterns as the regular chisquare.   The magnitudes of the log-normal version favor the MINOS Q2 suppression and RPA more.

Table IX:  Fractional systematic uncertainty for each data point, by category.  The FSI model uncertainties are a subcategory from the GENIE event generator while "Interaction model" uncertainty are all the others in GENIE.  The RPA and 2p2h variation uncertainties are implemented outside of GENIE and described in the text and references.

 Bin                  Flux        Hadronic energy   Muon energy      FSI            Geant4               Interaction model       RPA               2p2h variations 
   0        0.0762909      0.0440921           0.0348039      0.0108873       0.00321961      0.0018448              0.00137685       0.00638724
   1            0.0762796      0.0514208           0.032013        0.00848757     0.00530007      0.00133397            0.00510414       0.0121656
   2            0.0766569      0.0464417           0.0504931      0.0989373       0.0130663        0.0113529              0.0251017         0.122361
   3            0.0767057      0.00372609         0.0425905      0.0548883       0.0170805        0.0209272              0.028382           0.330826
   4            0.0761852      0.0484707           0.0157376      0.0154166       0.00281582      0.00294135            0.00756471       0.0207923
   5            0.0767585      0.0124336           0.0362895      0.0879977       0.0126783        0.00781804            0.0167135         0.100128
   6            0.0767151      0.0154199           0.0391219      0.0500485       0.0138653        0.0198856              0.0195016         0.12509
   7            0.0765928      0.038829             0.0411677      0.0406362       0.00732372      0.0193076              0.0161853         0.118057
   8            0.0763167      0.0610509           0.00221571    0.0268661       0.00595921      0.00627298            0.0113245         0.0505943
   9            0.0770843      0.0115939           0.0233944      0.0670088       0.0243703        0.00547763            0.0149675         0.132945
   10          0.077221        0.014683             0.032185        0.0436975        0.00613009     0.0153867              0.0145974         0.0890665
   11          0.0769679      0.0306357           0.040614        0.0353562        0.00845479     0.0212182              0.010538           0.0791091
   12          0.0770255      0.0342685           0.0422478      0.050132          0.0224491       0.0201331              0.00949568       0.0462295
   13          0.0766079      0.053425             0.00515739    0.0307867        0.0124947       0.00714063            0.00950432       0.0614489
   14          0.0771771      0.0154814           0.00486646    0.0790443        0.0387102       0.00527201            0.00930957       0.13274 
   15          0.0775006      0.0028272           0.0235031      0.0404581        0.0141307       0.0131842              0.0108249         0.0720967
   16          0.0773049      0.0120993           0.0342923      0.033946          0.00373155     0.0253003              0.00672502       0.0861867
   17          0.0769151      0.0205894           0.0399014      0.0395247        0.00624074     0.0219959              0.00733232       0.0541206
   18          0.077197        0.0152146           0.0387401      0.0600755        0.0197885       0.0271888              0.0059567         0.0472299
   19          0.0777827      0.054427             0.0366137      0.0307601        0.0176094       0.00885609            0.00655669       0.0222799        
   20          0.078022        0.0209438           0.0151548      0.0682562        0.048361         0.017627                0.00520733       0.0695919 
   21          0.0780825      0.00665408         0.00147022    0.0385769        0.0281833       0.00922949            0.00396323       0.0294865
   22          0.0781621      0.00874399         0.009682        0.0262255        0.0116568       0.0188429              0.00299619       0.0321753
   23          0.0784494      0.0222773           0.0164693      0.0309181        0.00336954     0.0247172              0.00305133       0.0479896
   24          0.0791764      0.0155873           0.0201624      0.0267027        0.00447967     0.0380885              0.00216453       0.0422599


Suggestions for model builders

These cross sections are formed from three detector observable quantities:  muon energy, muon angle, and calorimetrically corrected energy deposits attributed to hadronic activity.   The unfolded cross sections themselves are presented in the form of two “true” quantities  The three momentum transfer is the magnitude of the three-vector subtraction (p_muon – p_neutrino).   The “available energy” is the sum of KE proton, KE charged pion, total energy of neutral pions, etas, photons, electrons.  There are no heavier mesons or baryons present at these kinematics.   The available energy specifically does not include energy from neutrons nor energy missing from unbinding one or more nucleons, nor the rest mass of charged pions.  

The first step is use a model or event generator to make distributions of these two true quantities and compare to the unfolded distributions.  This result has an effective use of true neutrino energy.  Use the full MINERvA flux and then select out the part of the cross section that corresponds to neutrino energy from 2 to 6 GeV.   (We have reserved the higher energy portion for energy dependence analysis).  Also, apply a selection that the true muon momentum is greater than 1.5 GeV/c, and muon angle less than 20 degrees.

There is a step where the reconstructed energy transfer is formed using the default GENIE model.  It is a monotonic scale factor as a function only of the observed calorimetric hadronic energy.    That simple correction is applied identically to events in the data and MC so no relative model dependence is introduced.  Our internal analysis using only reconstructed data is equivalent to using a particular 2D projection of the three raw observable quantities.  Historically, this is like the reconstructed Q2 distribution with the QE hypothesis is a particular 1D projection of muon momentum and muon angle.  It is suitable for parameter fitting using the experiments' fully simulated reconstructed distributions because all transformations are performed identically to simulation and data.

When unfolding to a cross section and evaluating systematics including the model dependence, we require a migration matrix from the reconstructed quantities to the generator true quantities.   The one we use is formed with our current best available model MnvGENIE-v1.     The d'Agostini iterative unfolding procedure is insensitive to some kinds of model dependence (like the rate of processes) but retains sensitivity to ones that effectively have energy scale effects (like neutron content and FSI).  

Model dependence is evaluated by repeating the procedure with alternate migration matrices that we consider one-standard deviation and are part of the uncertainty band on the unfolded data.  These are cross checked with additional migration matrices we consider worst-case scenarios.  This is as described in Ref. [50] = Patrick et al. 2018 PRD 97 052002, except extreme versions without 2p2h, 2p2h tune, and RPA are used to evaluate robustness instead of different QE axial mass parameters.

Without the full MINERvA simulation, it is not possible to compare model variations to the reconstructed distributions, where certain kinds of model dependence are most easily explored.  Only the cross sections and their uncertainties are available in publication form.  As an advanced topic, it is possible with a generator to explore the correlation between neutron content, FSI, and our reported uncertainty bands.   This would allow consideration of scenarios like “this model with more/less missing energy than GENIE should be more similar to the upper or lower edges of the MINERvA reported error bands”.  One way is a bit intricate, it involves building an effective migration matrix and testing it on mock data.   Such a mock-data test is conceptually the same as the technique oscillation experiments use to evaluate their sensitivity to model dependence.

